Performance and structure of single-mode bosonic codes

The early Gottesman, Kitaev, and Preskill (GKP) proposal for encoding a qubit in an oscillator has recently been followed by cat- and binomial-code proposals. Numerically optimized codes have also been proposed, and we introduce new codes of this type here. These codes have yet to be compared using the same error model; we provide such a comparison by determining the entanglement fidelity of all codes with respect to the bosonic pure-loss channel (i.e., photon loss) after the optimal recovery operation. We then compare achievable communication rates of the combined encoding-error-recovery channel by calculating the channel's hashing bound for each code. Cat and binomial codes perform similarly, with binomial codes outperforming cat codes at small loss rates. Despite not being designed to protect against the pure-loss channel, GKP codes significantly outperform all other codes for most values of the loss rate. We show that the performance of GKP and some binomial codes increases monotonically with increasing average photon number of the codes. In order to corroborate our numerical evidence of the cat/binomial/GKP order of performance occurring at small loss rates, we analytically evaluate the quantum error-correction conditions of those codes. For GKP codes, we find an essential singularity in the entanglement fidelity in the limit of vanishing loss rate. In addition to comparing the codes, we draw parallels between binomial codes and discrete-variable systems. First, we characterize one- and two-mode binomial as well as multi-qubit permutation-invariant codes in terms of spin-coherent states. Such a characterization allows us to introduce check operators and error-correction procedures for binomial codes. Second, we introduce a generalization of spin-coherent states, extending our characterization to qudit binomial codes and yielding a new multi-qudit code.

==> anc/num_codes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17277,        452]
NotebookOptionsPosition[     16874,        434]
NotebookOutlinePosition[     17221,        449]
CellTagsIndexPosition[     17178,        446]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"states17", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{"7", "-", 
          SqrtBox["17"]}]], ",", "0", ",", "0", ",", 
        SqrtBox[
         RowBox[{
          SqrtBox["17"], "-", "1"}]], ",", "0"}], "}"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        SqrtBox[
         RowBox[{"9", "-", 
          SqrtBox["17"]}]], ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           SqrtBox["17"], "-", "3"}]]}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"statesM", "=", 
   RowBox[{"Orthogonalize", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.545835", ",", 
        RowBox[{
         RowBox[{"-", "3.7726"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{"4.84951", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{"-", "0.711441"}], ",", 
        RowBox[{
         RowBox[{"-", "7.48481"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.3146"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", "0.441725", ",", 
        RowBox[{"1.15458", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{"1.06094", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{"-", "0.0281825"}], ",", 
        RowBox[{
         RowBox[{"-", "6.02332"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "6.39204"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", "0.000376419", ",", 
        RowBox[{
         RowBox[{"-", "6.91869"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "0.744685"}], ",", 
        RowBox[{
         RowBox[{"-", "8.04083"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{"6.34388", "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{"-", "0.570602"}], ",", 
        RowBox[{
         RowBox[{"-", "3.1519"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "2.75297"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{"-", "0.346003"}], ",", 
        RowBox[{
         RowBox[{"-", "8.48565"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "1.19858"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], ",", "0.0117984", ",", 
        RowBox[{
         RowBox[{"-", "4.66046"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", "5.09209"}], "*", 
         RowBox[{"10", "^", 
          RowBox[{"-", "9"}]}]}], ",", 
        RowBox[{"-", "0.000107586"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"statesP", "=", 
   RowBox[{"Orthogonalize", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.756", ",", "0", ",", "0", ",", 
        RowBox[{"-", "0.515"}], ",", 
        RowBox[{"-", "0.208"}], ",", "0.127", ",", "0.051", ",", "0.317"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.558"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "0.701"}], ",", 
        RowBox[{"-", "0.0572"}], ",", "0", ",", 
        RowBox[{"-", "0.275"}], ",", 
        RowBox[{"-", "0.333"}], ",", "0.0794"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"statesP2", "=", 
   RowBox[{"Orthogonalize", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.504"}], ",", "0.0837", ",", 
        RowBox[{"-", "0.225"}], ",", "0", ",", 
        RowBox[{"-", "0.453"}], ",", 
        RowBox[{"-", "0.523"}], ",", "0.252", ",", "0", ",", "0.0955", ",", 
        "0.217", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "0.279"}], ",", 
        RowBox[{"-", "0.0827"}], ",", 
        RowBox[{"-", "0.051"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.501", ",", "0.484", ",", 
        RowBox[{"-", "0.387"}], ",", "0.0566", ",", 
        RowBox[{"-", "0.256"}], ",", 
        RowBox[{"-", "0.0903"}], ",", 
        RowBox[{"-", "0.189"}], ",", "0.108", ",", 
        RowBox[{"-", "0.2"}], ",", 
        RowBox[{"-", "0.418"}], ",", 
        RowBox[{"-", "0.0574"}], ",", "0", ",", "0", ",", 
        RowBox[{"-", "0.142"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"statesM2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.45717455741713664`"}], ",", 
       RowBox[{
        RowBox[{"-", "1.0856965103853774`*^-6"}], "+", 
        RowBox[{"1.3239037829080093`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.35772784377291084`"}], "-", 
        RowBox[{"0.048007740168066144`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "3.5459165445315755`*^-6"}], "+", 
        RowBox[{"0.000012571453643232864`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5383420820794502`"}], "-", 
        RowBox[{"0.24179040513272307`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"9.675641330014822`*^-7", "+", 
        RowBox[{"4.569566899500361`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.2587482691377581`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.313044506480362`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"4.1979351791851435`*^-6", "-", 
        RowBox[{"1.122460690803522`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.11094500303308243`"}], "+", 
        RowBox[{"0.20905585817734396`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.1837814323046472`*^-6"}], "+", 
        RowBox[{"3.8758497675466054`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.1275629945870373`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.1177987279989385`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2.690647673469878`*^-6"}], "-", 
        RowBox[{"3.6519804939862998`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.12095531973074151`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.19588735180644176`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2.6588791126371675`*^-6"}], "-", 
        RowBox[{"6.058292629669095`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.052905370429015865`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.0626791930782206`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.6615538648519722`*^-7"}], "+", 
        RowBox[{"6.756126951837809`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.016378329200891946`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.034743342821208854`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"4.408946495377283`*^-8", "+", 
        RowBox[{"2.2826415255126898`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.002765352838800482`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.010624191776867055`", " ", "\[ImaginaryI]"}]}], ",", 
       "6.429253878486627`*^-8", ",", 
       RowBox[{"0.00027095836439738105`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.002684435917226972`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"1.1081202749445256`*^-8", "-", 
        RowBox[{"2.938812506852636`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.000055767533641099717`"}], "-", 
        RowBox[{"0.000525444354381421`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.0776974926155464`*^-8"}], "-", 
        RowBox[{"2.497769263148397`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.000024992489351114305`"}], "-", 
        RowBox[{"0.00008178444317382933`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.5079116121444066`*^-8"}], "-", 
        RowBox[{"2.0513760149701907`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "5.64035228941742`*^-6"}], "-", 
        RowBox[{"0.000010297667130821428`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.488452012610573`*^-8"}], "-", 
        RowBox[{"1.7358623165948514`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "8.909884885392901`*^-7"}], "-", 
        RowBox[{"1.04267002748775`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.2056784102984098`*^-8"}], "-", 
        RowBox[{"1.2210951690230782`*^-8", " ", "\[ImaginaryI]"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0.5871298855433338`", ",", 
       RowBox[{
        RowBox[{"-", "3.3729618710801137`*^-6"}], "+", 
        RowBox[{"2.4152360811650373`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5233926069798007`"}], "-", 
        RowBox[{"0.13655786303346068`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "4.623380373113224`*^-6"}], "+", 
        RowBox[{"0.000010362902695259763`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.17909656013941788`"}], "-", 
        RowBox[{"0.11916639160269833`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "3.399720873431807`*^-6"}], "-", 
        RowBox[{"7.125008373682292`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.04072119358712736`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.3719310475303641`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "7.536125619789242`*^-6"}], "+", 
        RowBox[{"1.885248226837573`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.11393851510585044`"}], "-", 
        RowBox[{"0.3456924286310791`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2.3915763815197452`*^-6"}], "-", 
        RowBox[{"4.2406689395594674`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.12820184730203607`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0935942533049232`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.5407293261691393`*^-6"}], "-", 
        RowBox[{"2.4673669087089514`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.012272903377715643`"}], "-", 
        RowBox[{"0.13317144020065683`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.1260776123106269`*^-6"}], "-", 
        RowBox[{"1.6865728072273087`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.01013345155253134`"}], "-", 
        RowBox[{"0.0240812705564227`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"1.4163391111474348`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.003213070562510137`"}], "-", 
        RowBox[{"0.012363639898516247`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.0619280312362908`*^-8"}], "-", 
        RowBox[{"1.2021213613319027`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.002006756716685063`"}], "-", 
        RowBox[{"0.0026636832583059812`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"4.509035934797572`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.00048585160444833446`"}], "-", 
        RowBox[{"0.0005014735884977489`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.2286988061034212`*^-8"}], "-", 
        RowBox[{"2.1199721851825594`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.00010897007463988193`"}], "-", 
        RowBox[{"0.00007018240288615613`", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.2811279935244964`*^-8"}], "-", 
        RowBox[{"1.160553871672415`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.00001785800494916693`"}], "-", 
        RowBox[{"6.603027186486886`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"-", "1.1639448324793031`*^-8"}], ",", 
       RowBox[{
        RowBox[{"-", "2.4097385882316104`*^-6"}], "-", 
        RowBox[{"3.5223103057306496`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{"-", "1.0792272866841885`*^-8"}], ",", 
       RowBox[{
        RowBox[{"-", "2.597671478115077`*^-7"}], "+", 
        RowBox[{"2.622928060603902`*^-8", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
     "}"}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ph", "[", "nm_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ii", "\[Equal]", "jj"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"ii", ",", "prec"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"0", ",", "prec"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", 
       RowBox[{"nm", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "0", ",", 
       RowBox[{"nm", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Nbar", "[", "states_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "P", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"P", ":=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", 
           RowBox[{"states", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"states", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", 
           RowBox[{"states", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"states", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Re", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Tr", "[", 
         RowBox[{"P", ".", 
          RowBox[{"Ph", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"states", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7118327322045307`*^9, 3.7118327326048527`*^9}, {
  3.7118327798101*^9, 3.711832782910917*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Nbar", "[", "states17", "]"}], ",", 
     RowBox[{"Nbar", "[", "statesM", "]"}], ",", 
     RowBox[{"Nbar", "[", "statesP", "]"}], ",", 
     RowBox[{"Nbar", "[", "statesM2", "]"}], ",", 
     RowBox[{"Nbar", "[", "statesP2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7118327469628315`*^9, 3.7118327760084095`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox["\<\"1.562\"\>",
     1.5615528128088303`,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"2.696\"\>",
     2.6963219577357496`,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"2.770\"\>",
     2.7703523415996876`,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"4.149\"\>",
     4.14906465734074,
     AutoDelete->True], ",", 
    InterpretationBox["\<\"4.336\"\>",
     4.33577466528572,
     AutoDelete->True]}], "}"}],
  NumberForm[#, {4, 3}]& ]], "Output",
 CellChangeTimes->{3.7118327844113035`*^9, 3.711832822352083*^9}]
}, Open  ]]
},
WindowSize->{1904, 1117},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 13112, 313, 401, "Input"],
Cell[13673, 335, 2043, 58, 163, "Input"],
Cell[CellGroupData[{
Cell[15741, 397, 487, 12, 30, "Input"],
Cell[16231, 411, 627, 20, 44, "Output"]
}, Open  ]]
}
]
*)


